Sets Characterized by Missing Sums and Differences

A more sums than differences (MSTD) set is a finite subset S of the integers such |S+S| > |S-S|. We show that the probability that a uniform random subset of {0, 1, ..., n} is an MSTD set approaches some limit rho > 4.28 x 10^{-4}. This improves the previous result of Martin and O'Bryant that there is a lower limit of at least 2 x 10^{-7}. Monte Carlo experiments suggest that rho \approx 4.5 \x 10^{-4}. We present a deterministic algorithm that can compute rho up to arbitrary precision. We also describe the structure of a random MSTD subset S of {0, 1, ..., n}. We formalize the intuition that fringe elements are most significant, while middle elements are nearly unrestricted. For instance, the probability that any ``middle'' element is in S approaches 1/2 as n -> infinity, confirming a conjecture of Miller, Orosz, and Scheinerman. In general, our results work for any specification on the number of missing sums and the number of missing differences of S, with MSTD sets being a special case.

==> mstd_bound/BinaryFraction.java <==
package mstd_bound;

import java.math.BigInteger;

/**
 * A fraction of the form a/2^e
 */
public class BinaryFraction 
{
	public final BigInteger a;
	public final int e;
	public static final BinaryFraction ZERO = new BinaryFraction(BigInteger.valueOf(0),0);

	public BinaryFraction(BigInteger a, int e)
	{
		int n = a.getLowestSetBit();
		if (n < 0)
		{ // when a == 0, n == -1
			this.a = a;
			this.e = 0;
		}
		else
		{
			this.a = a.shiftRight(n);
			this.e = e - n;
		}
	}

	public BinaryFraction(long a, int e)
	{
		this(BigInteger.valueOf(a),e);
	}

	public BinaryFraction negate()
	{
		return new BinaryFraction(a.negate(), e);
	}

	public static BinaryFraction add(BinaryFraction x, BinaryFraction y)
	{
		int e = x.e > y.e ? x.e : y.e;
		BigInteger numerator;
		numerator = x.a.shiftLeft(e - x.e);
		numerator = numerator.add(y.a.shiftLeft(e - y.e));
		return new BinaryFraction(numerator, e);
	}

	public BinaryFraction add(BinaryFraction x)
	{
		return add(this,x);
	}

	public BinaryFraction subtract(BinaryFraction x)
	{
		return add(this,x.negate());
	}
	
	public static BinaryFraction multiply(BinaryFraction x, BinaryFraction y)
	{
		return new BinaryFraction(x.a.multiply(y.a), x.e+y.e);
	}
	
	public BinaryFraction multiply(BinaryFraction x)
	{
		return multiply(this, x);
	}
	

	@Override
	public String toString()
	{
		return a.toString() + "b" + e;
	}
	
	public String prettyPrint()
	{
		return a.toString() + "/2^" + e;
	}

	@Override
	public int hashCode()
	{
		return (a.hashCode() << 3) + e; 
	}

	public static BinaryFraction valueOf(String s)
	{
		String [] ss = s.split("b");
		return new BinaryFraction(new BigInteger(ss[0]), Integer.valueOf(ss[1]));
	}

	@Override
	public boolean equals(Object o)
	{
		if ((o instanceof BinaryFraction) 
				&& (((BinaryFraction) o).a == a)
				&& (((BinaryFraction) o).e == e))
			return true;
		else
			return false;
	}
	
	public double doubleValue()
	{
		return a.doubleValue() * Math.pow(2, -e);
	}

}


==> mstd_bound/BinaryFractionPair.java <==
package mstd_bound;

public class BinaryFractionPair 
{
	public final BinaryFraction a, b;
	
	public BinaryFractionPair(BinaryFraction a, BinaryFraction b)
	{
		this.a = a;
		this.b = b;
	}
	
	@Override
	public String toString()
	{
		return a + "," + b;
	}
}


==> mstd_bound/BitSetUtil32.java <==
package mstd_bound;


/**
 * When representing a set as a integer, we have k \in A iff the k-th bit is 1.
 * Note that the unit bit is the 0-th bit.
 */
public class BitSetUtil32
{
	
	public static final int MAX = 32;
	public static int[] one; // bit k is 1
	public static int[] allOnes; //bits 0..k all 1's
	
	static
	{
		
		one = new int[MAX];
		allOnes = new int[MAX];
			
		one[0] = 1;
		allOnes[0] = 1;
		for (int i = 1; i < MAX; i++)
		{
			one[i] = one[i-1] << 1;
			allOnes[i] = (allOnes[i-1] << 1) + 1;
		}		
	}
	
	/**
	 * Add the sets represented by a and b, recording bits 0..k
	 */
	public static int setAdd(int a, int b, int k)
	{
		int result = 0;
		for (int i = 0; i <= k; i++)
		{
			if ((b & one[i]) != 0)
			{
				result = result | ((a << i) & allOnes[k]);
			}
		}
		return result;
	}
	
	public static int sumSetSize(int a, int b, int k)
	{
		return Integer.bitCount(setAdd(a,b,k));
	}
	
	public static boolean contains(long a, int i)
	{
		return (a & one[i]) != 0;
	}
}


==> mstd_bound/BitSetUtil64.java <==
package mstd_bound;



/**
 * When representing a set as a integer, we have k \in A iff the k-th bit is 1.
 * Note that the unit bit is the 0-th bit.
 */
public class BitSetUtil64 
{	
	
	public static final int MAX = 64;
	public static long[] one; // bit k is 1
	public static long[] allOnes; //bits 0..k all 1's
	
	static
	{
		
		one = new long[MAX];
		allOnes = new long[MAX];
			
		one[0] = 1;
		allOnes[0] = 1;
		for (int i = 1; i < MAX; i++){
			one[i] = one[i-1] << 1;
			allOnes[i] = (allOnes[i-1] << 1) + 1;
		}
	}
	
	/**
	 * Add the sets represented by a and b, recording bits 0..k
	 */
	public static long setAdd(long a, long b, int k)
	{
		long result = 0;
		for (int i = 0; i <= k; i++)
		{
			if ((b & one[i]) != 0)
			{
				result = result | ((a << i) & allOnes[k]);
			}
		}
		return result;
	}
	
	public static int sumSetSize(long a, long b, int k)
	{
		return Long.bitCount(setAdd(a,b,k));
	}
	
	public static boolean contains(long a, int i)
	{
		return (a & one[i]) != 0;
	}
	
	/**
	 * Returns true if [i,j] \subset A
	 */
	public static boolean containsRange(long a, int i, int j)
	{
		if (i < 0 || i > j) return true;
		long mask = allOnes[j-i] << i;
		return ((a & mask) ^ mask) == 0;
	}
}


==> mstd_bound/CalculateG.java <==
package mstd_bound;

import static mstd_bound.BitSetUtil64.*;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.PrintWriter;
import java.util.HashMap;
import java.util.Map;

/**
 * G(A, k, j) = #{B \subset [0,j] : B \cap [0,k] = A, [k+1, j-1] \subset B + B, j \notin B + B}
 * @author Yufei
 *
 */
public class CalculateG {
	
	public static Map<LongIntInt, Integer> G_cache = new HashMap<LongIntInt, Integer>();
	static File file = new File("G_values.txt");
	
	static
	{
		readSavedValuesFromFile();
	}
	
	static private void readSavedValuesFromFile()
	{
		if (file.exists())
		{
			BufferedReader reader = null;
			try
			{
				try 
				{
					reader = new BufferedReader(new FileReader(file));				
								
		            String l;	            
		            while ((l = reader.readLine()) != null) 
		            {
		            	if (l.trim().isEmpty()) continue;
		            	if (l.startsWith("%")) continue;
		            	parseEntry(l);
		            }
		            
		        } 
				finally 
		        {
		            if (reader != null) 
		            {
		            	reader.close();
		            }
		        }
			}
			catch(Exception e)
			{
				e.printStackTrace();
			}
			
		}
	}
	
	/**
	 * Form: "a, k, j, G"
	 */
	private static void parseEntry(String l)
	{
		String[] t = l.split(",");
		long a = Long.valueOf(t[0].trim());
		int k = Integer.valueOf(t[1].trim());
		int j = Integer.valueOf(t[2].trim());
		int G = Integer.valueOf(t[3].trim());
		G_cache.put(new LongIntInt(a,k,j), G);
	}
	
	private static void recordNewEntry(long a, int k, int j, int G)
	{
		PrintWriter writer = null;
		G_cache.put(new LongIntInt(a,k,j), G);
		try
		{
			try
			{
				writer = new PrintWriter(new FileWriter(file, true));
				writer.println(a + ", " + k + ", " + j + ", " + G);
				writer.flush();
			} finally
			{
				if (writer!=null)
					writer.close();
			}
		} catch(Exception e)
		{
			e.printStackTrace();
		}		
	}
	
	
	public static int G(long a, int k, int j)
	{
		a = a & allOnes[k];
		Integer g = G_cache.get(new LongIntInt(a,k,j));
		if (g == null)
		{
			g = computeG(a,k,j);
			recordNewEntry(a,k,j,g);
			return g;
		} 
		else 
		{
			return g;
		}
	}
		
	public static int computeG(long a, int k, int j)
	{
		assert((a & 1) == 1); //assume that 0 \in A
		assert (j > k);
		a = a & allOnes[k];
				
		int count = 0;
		long t, tt;
		for (long x = 0; x < one[j-1-k]; x++)
		{
			t = a | (x << (k+1));
			tt = setAdd(t, t, j);
			if ((!contains(tt,j)) && containsRange(tt, k+1, j-1))
			{
				count++;
			}
		}	
		
		return count;
	}

}


==> mstd_bound/EstimateRho.java <==
package mstd_bound;

import java.io.BufferedWriter;
import java.io.FileWriter;
import java.io.PrintWriter;

public class EstimateRho 
{

	public static BinaryFractionPair rhoEstimate(int a, int b, int k)
	{
		BinaryFractionPair sigmaA = EstimateSigma.sigmaEstimate(a, k);
		BinaryFractionPair sigmaB = EstimateSigma.sigmaEstimate(b, k);
		return new BinaryFractionPair(sigmaA.a.multiply(sigmaB.a), sigmaA.b.multiply(sigmaB.b));
	}

	/**
	 * Sum rho estimate over all minimal fringe pairs (a,b,k)
	 */
	public static BinaryFractionPair sumEstimate(int k)
	{
		if (k < 6)
		{
			return new BinaryFractionPair(BinaryFraction.ZERO, BinaryFraction.ZERO);
		}
		else
		{			
			if (FringePairs.fringePairs.get(k).isEmpty())
			{
				System.err.println("Fringe pairs not loaded: k=" + k);
				return null;
			}
			System.out.print("Estimating k=" + k + ": ");
			int numFringePairs = FringePairs.fringePairs.get(k).size();
			int lengthOfBar = 100;
			int stepSize = 1 + (numFringePairs)/lengthOfBar;
			int progress = 0;

			BinaryFraction lower = BinaryFraction.ZERO;
			BinaryFraction upper = BinaryFraction.ZERO;
			for (IntInt fp : FringePairs.fringePairs.get(k))
			{
				if (++progress % stepSize == 0)
				{
					System.out.print(".");
				}
				BinaryFractionPair rhoEst = rhoEstimate(fp.a,fp.b,k);
				lower = lower.add(rhoEst.a);
				upper = upper.add(rhoEst.b);
			}
			lower = lower.multiply(BinaryFraction.valueOf("2b0"));
			upper = upper.multiply(BinaryFraction.valueOf("2b0"));
			System.out.println(" done");
			return new BinaryFractionPair(lower, upper);
		}
	}

	public static void runAndRecordResults(int mink, int maxk)
	{
		FringePairs.loadFringes(maxk);
		//		Map<Integer, BinaryFractionPair> sumEst = new HashMap<Integer, BinaryFractionPair>();


		writeLineToExactTable("-----------------------------------------------------");
		writeLineToFloatTable("-----------------------------------------------------");
		writeLineToExactTable("k\tlower\tupper");
		writeLineToFloatTable("k\tlower\tupper");

		BinaryFraction upperSum = BinaryFraction.ZERO;
		BinaryFraction lowerSum = BinaryFraction.ZERO;
		for (int k = mink; k <= maxk; k++)
		{
			BinaryFractionPair est = sumEstimate(k);
			if (est!=null)
			{
				writeLineToExactTable(k + "\t" + est.a.prettyPrint() + "\t" + est.b.prettyPrint());
				writeLineToFloatTable(k + "\t" + est.a.doubleValue() + "\t" + est.b.doubleValue());
				lowerSum = lowerSum.add(est.a);
				upperSum = upperSum.add(est.b);
			}
		}
		writeLineToExactTable("sum\t" + lowerSum.prettyPrint() + "\t" + upperSum.prettyPrint());
		writeLineToFloatTable("sum\t" + lowerSum.doubleValue() + "\t" + upperSum.doubleValue());
	}

	private static void writeLineToExactTable(String l)
	{
		writeLineToFile(l, "summaryExact.txt");
	}

	private static void writeLineToFloatTable(String l)
	{
		writeLineToFile(l, "summaryFloat.txt");
	}

	private static void writeLineToFile(String l, String fileName)
	{
		PrintWriter writer = null;
		try
		{
			writer = new PrintWriter(new BufferedWriter(new FileWriter(fileName, true)));
			writer.println(l);
		}
		catch (Exception e)
		{
			e.printStackTrace();
		} 
		finally
		{
			if (writer != null)
				writer.close();
		}
	}

	public static void main(String[] args)
	{
		runAndRecordResults(6,20);
	}


}


==> mstd_bound/EstimateSigma.java <==
package mstd_bound;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.PrintWriter;
import java.util.HashMap;
import java.util.Map;

public class EstimateSigma 
{
	
	public static Map<LongInt, BinaryFractionPair> sigmaCache = new HashMap<LongInt, BinaryFractionPair>();
	
	static File file = new File("sigma_estimates.txt");
	
	public static BinaryFractionPair sigmaEstimate(long a, int k)
	{
		BinaryFractionPair estimate = sigmaCache.get(new LongInt(a,k));
		if (estimate == null)
		{
			BinaryFraction upper = computeSigmaUpper(a,k);
			BinaryFraction lower = upper.subtract(computeSigmaUpperLowerGap(a,k));
			estimate = new BinaryFractionPair(lower, upper);
			recordNewEntry(a,k,estimate);
			return estimate;
		}
		else
		{
			return estimate;
		}
	}
	
	
	static{
		readSavedValuesFromFile();
	}
	
	static private void readSavedValuesFromFile()
	{
		if (file.exists())
		{
			BufferedReader reader = null;
			try
			{
				try 
				{
					reader = new BufferedReader(new FileReader(file));				
								
		            String l;	            
		            while ((l = reader.readLine()) != null) 
		            {
		            	if (l.trim().isEmpty()) continue;
		            	if (l.startsWith("%")) continue;
		            	parseSigmaEntry(l);
		            }
		            
		        } finally 
		        {
		            if (reader != null) 
		            {
		            	reader.close();
		            }
		        }
			} catch(Exception e)
			{
				e.printStackTrace();
			}
			
		}
	}
	
	/**
	 * Form: "a, k, lower, upper"
	 */
	private static void parseSigmaEntry(String l)
	{
		String[] t = l.split(",");
		long a = Long.valueOf(t[0].trim());
		int k = Integer.valueOf(t[1].trim());
		BinaryFraction upperBound = BinaryFraction.valueOf(t[2].trim());
		BinaryFraction lowerBound = BinaryFraction.valueOf(t[3].trim());
		sigmaCache.put(new LongInt(a,k), new BinaryFractionPair(upperBound, lowerBound));
	}
	
	private static void recordNewEntry(long a, int k, BinaryFractionPair estimate)
	{
		PrintWriter writer = null;
		sigmaCache.put(new LongInt(a,k), estimate);
		try
		{
			try
			{
				writer = new PrintWriter(new FileWriter(file, true));
				writer.println(a + ", " + k + ", " + estimate.a + ", " + estimate.b);
				writer.flush();
			} finally
			{
				if (writer!=null)
					writer.close();
			}
		} catch(Exception e){
			e.printStackTrace();
		}
	}
	
	
	private static BinaryFraction computeSigmaUpper(long a, int k)
	{
		int jBound = Parameters.jBound;
		BinaryFraction answer = new BinaryFraction(1,k);
		for (int j = k+1; j <= jBound; j++)
		{
			answer = answer.subtract(new BinaryFraction(CalculateG.G(a,k,j), j));
		}
		return answer;
	}
	
	private static BinaryFraction computeSigmaUpperLowerGap(long a, int k)
	{
		int jBound = Parameters.jBound;
		return UpperBoundG.smartTrailingBound(a, k, jBound+1);
	}
}


==> mstd_bound/FringePairs.java <==
package mstd_bound;

import static mstd_bound.BitSetUtil32.allOnes;
import static mstd_bound.BitSetUtil32.contains;
import static mstd_bound.BitSetUtil32.setAdd;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.IOException;
import java.io.PrintWriter;
import java.util.ArrayList;
import java.util.List;

/**
 * Generates minimal fringe pairs pairs (a,b) where a < b
 */
public class FringePairs 
{


	public static List<List<IntInt>> fringePairs = new ArrayList<List<IntInt>>();
	static PrintWriter writer = null;
	static File file = new File("fringe_pairs.txt");

	static 
	{
		init();
	}

	private static void init()
	{
		for (int k = 0; k <=Parameters.kMax; k++){
			fringePairs.add(new ArrayList<IntInt>());
		}
	}

	public static void generateFringePairs(int k)
	{

		long totalCount = (((long)1) << (2*k-1));
		long step = 1 + totalCount/100;
		long progress = 0;

		System.out.print("Generating k=" + k +":");

		fringePairs.get(k).clear();

		for (int a = 1; a <= allOnes[k]; a+=2)
		{
			for (int b = a; b <= allOnes[k]; b+= 2)
			{
				if (progress++ % step == 0)
					System.out.print(".");

				if (isMinimalFringePair(a,b,k))
				{					
					fringePairs.get(k).add(new IntInt(a,b));
				}
			}
		}	
		System.out.println("Found " + fringePairs.get(k).size());
	}

	public static void generateAndRecordFringePairs(int k)
	{
		generateFringePairs(k);
		writeToFile(k);		
	}

	public static void writeToFile(int k)
	{
		try
		{
			writer = new PrintWriter(new FileWriter(file, true));
			for (IntInt p : fringePairs.get(k)){
				writer.println(p.a + "," + p.b + "," + k);
			}
			writer.flush();
		} 
		catch (Exception e)
		{
			e.printStackTrace();
		} finally
		{
			if (writer != null)
				writer.close();
		}		
	}

	private static boolean isMinimalFringePair(int a, int b, int k)
	{
		long aa = setAdd(a,a,k);
		long bb = setAdd(b,b,k);
		long ab = setAdd(a,b,k);
		int aas = Long.bitCount(aa);
		int bbs = Long.bitCount(bb);
		int abs = Long.bitCount(ab);
		if (aas + bbs <= 2 * abs)
			//not fringe pair
			return false;
		if (contains(aa,k) && contains(bb,k) &&
				aas + bbs - 2 > 2* (abs - (contains(ab,k) ? 1 : 0)))
			//not minimal	
			return false;
		return true;
	}
	
	/**
	 * Assumes that, in the file, for each k, either all pairs are recorded, or none are recorded.
	 */
	public static void loadFringes(int maxk)
	{
		try
		{
			if (file.exists())
			{
				BufferedReader reader = new BufferedReader(new FileReader(file));
				String l;
				while ((l = reader.readLine()) != null) {
					if (l.trim().isEmpty()) continue;
					if (l.startsWith("%")) continue;
					int a,b,k;
					String [] ss = l.split(",");
					a = Integer.valueOf(ss[0]);
					b = Integer.valueOf(ss[1]);
					k = Integer.valueOf(ss[2]);
					if (k > maxk)
						return;
					fringePairs.get(k).add(new IntInt(a,b));
				}
				reader.close();
			}
		}
		catch (IOException e)
		{
			e.printStackTrace();
		}
	}
	
	public static void loadFringes()
	{
		loadFringes(100);
	}
	
	public static void writeSummaryToFile()
	{
		PrintWriter writer = null;
		try
		{
			try
			{
				writer = new PrintWriter(new FileWriter("fringe_pairs_summary.txt"));
				writer.println("k\tNumber of minimal fringe pairs");
				for (int k = 6; k < Parameters.kMax; k++)
				{
					if (!fringePairs.get(k).isEmpty())
					{
						writer.println(k + "\t" + (2*fringePairs.get(k).size()));
					}
				}
			} 
			finally
			{
				if (writer!=null)
					writer.close();
			}
		} 
		catch(Exception e)
		{
			e.printStackTrace();
		}
	}

	public static void main(String[] args) throws IOException 
	{
		loadFringes(Parameters.kMax);		
		for (int k = 6; k <= Parameters.kMax; k++)
		{
			if (fringePairs.get(k).isEmpty())
			{
				generateAndRecordFringePairs(k);
			}
		}
		writeSummaryToFile();
	}
}


==> mstd_bound/IntInt.java <==
package mstd_bound;

public class IntInt
{
	public final int a, b;

	public IntInt(int a, int b)
	{
		this.a = a;
		this.b = b;
	}

	@Override
	public String toString()
	{
		return ""+a+","+b+"";
	}

	@Override
	public int hashCode()
	{
		return a + (b<<16);
	}

	@Override
	public boolean equals(Object o) 
	{
		if ((o instanceof IntInt) 
				&& (((IntInt) o).a == a)
				&& (((IntInt) o).b == b))
			return true;
		else
			return false;
	}
}


==> mstd_bound/LongInt.java <==
package mstd_bound;

public class LongInt
{
	public final long a;
	public final int b;

	public LongInt(long a, int b)
	{
		this.a = a;
		this.b = b;
	}

	@Override
	public String toString()
	{
		return ""+a+","+b+"";
	}

	@Override
	public int hashCode()
	{
		return new Long(a).hashCode() + (b<<16);
	}

	@Override
	public boolean equals(Object o) 
	{
		if ((o instanceof LongInt) 
				&& (((LongInt) o).a == a)
				&& (((LongInt) o).b == b))
			return true;
		else
			return false;
	}
}


==> mstd_bound/LongIntInt.java <==
package mstd_bound;


public class LongIntInt 
{
	public final long a; 
	public final int b,c;

	public LongIntInt(long a, int b, int c)
	{
		this.a = a;
		this.b = b;
		this.c = c;
	}

	@Override
	public String toString()
	{
		return a + "," + b + "," + c;
	}

	@Override
	public int hashCode()
	{
		return new Long(a + (b<<20) + (c<<20)).hashCode();
	}

	@Override
	public boolean equals(Object o) 
	{
		if ((o instanceof LongIntInt) 
				&& (((LongIntInt) o).a == a)
				&& (((LongIntInt) o).b == b)
				&& (((LongIntInt) o).c == c))
			return true;
		else
			return false;
	}
}

==> mstd_bound/Parameters.java <==
package mstd_bound;

public class Parameters {
	
	public static int kMax = 20;
	
	public static int jBound = 37;
	
	public static int h(int k)
	{
		switch(k)
		{
		case 6: return 30;
		case 7: return 30;
		case 8: return 30;
		case 9: return 30;
		case 10: return 30;
		default: return k+10;
		}
		
	}
}


==> mstd_bound/TestFringe.java <==
package mstd_bound;

import junit.framework.Assert;

import org.junit.Test;


public class TestFringe {
	
	@Test public void FringeGenerationTest()
	{
		for (int k = 0; k <=11; k++)
		{
			FringePairs.generateFringePairs(k);
		}
		Assert.assertEquals(0, FringePairs.fringePairs.get(1).size());
		Assert.assertEquals(0, FringePairs.fringePairs.get(2).size());
		Assert.assertEquals(0, FringePairs.fringePairs.get(3).size());
		Assert.assertEquals(0, FringePairs.fringePairs.get(4).size());
		Assert.assertEquals(0, FringePairs.fringePairs.get(5).size());
		Assert.assertEquals(4, FringePairs.fringePairs.get(6).size());
		Assert.assertEquals(5, FringePairs.fringePairs.get(7).size());
		Assert.assertEquals(27, FringePairs.fringePairs.get(8).size());
		Assert.assertEquals(53, FringePairs.fringePairs.get(9).size());
		Assert.assertEquals(198, FringePairs.fringePairs.get(10).size());
		Assert.assertEquals(517, FringePairs.fringePairs.get(11).size());
	}
}

==> mstd_bound/TestG.java <==
package mstd_bound;

import junit.framework.Assert;

import org.junit.Test;

public class TestG {
	
	@Test public void testG()
	{
		long startTime = System.currentTimeMillis();
		Assert.assertEquals(1, CalculateG.computeG(27, 5, 10));
		Assert.assertEquals(3, CalculateG.computeG(27, 5, 11));
		Assert.assertEquals(0, CalculateG.computeG(27, 5, 12));
		Assert.assertEquals(4, CalculateG.computeG(23, 6, 15));
		Assert.assertEquals(57, CalculateG.computeG(39, 6, 19));
		Assert.assertEquals(12, CalculateG.computeG(595, 16, 28));
		Assert.assertEquals(2, CalculateG.computeG(39167, 16, 25));
		Assert.assertEquals(120, CalculateG.computeG(179227, 17, 33));
		Assert.assertEquals(224, CalculateG.computeG(53771, 17, 32));
		Assert.assertEquals(12, CalculateG.computeG(10785, 14, 33));
		System.out.println("Time used = " + (System.currentTimeMillis() - startTime) + " ms.");
	}

}


==> mstd_bound/UpperBoundG.java <==
package mstd_bound;

import java.math.BigInteger;
import static mstd_bound.BitSetUtil64.*;

/**
 * Contains functions for computing upper bounds to G
 */
public class UpperBoundG 
{
	
	/**
	 * Upper bound to G(A, k, j).
	 * 
	 * A \subset [0,k]
	 * If 2k < j, then G(A,k,j) <= 2^{k+1-|A|} * 3^(floor(j-2*k-1)/2)
	 * If k < j <= 2k, then
	 * 		If j in A + A then G(A,j,j) = 0
	 *      Else G(A,k,j) <= 2^(j-k- |A \cap [0,j-k-1]| )
	 */
	private static BigInteger singleTermBound(long a, int k, int j)
	{
		if (2*k < j)
		{
			return BigInteger.valueOf(3).pow((j-2*k-1)/2).shiftLeft(k+1 - Long.bitCount(a));
		}
		else if (k < j && j <= 2*k)
		{
			if (BitSetUtil64.contains(setAdd(a,a,j), j))
			{
				return BigInteger.valueOf(0);
			}
			else
			{
				return BigInteger.valueOf(1).shiftLeft(j-k-Long.bitCount(a & allOnes[j-k-1]));
			}
		}
		else
		{
			throw new Error("singleTermBound input out of range: " + a + " " + k + " " + j);
		}
	}
	
	
	/**
	 * Upper bound to
	 * \sum_{j=l}^\infty G(A, k, j) 2^{-j}
	 */
	private static BinaryFraction rawTrailingBound(long a, int k, int l)
	{
		if (2*k < l)
		{
			if (l % 2 == 0)
			{
				return new BinaryFraction(BigInteger.valueOf(3).pow(-k-1+l/2).multiply(BigInteger.valueOf(5)), Long.bitCount(a)+l-k-2);
			}
			else
			{
				return new BinaryFraction(BigInteger.valueOf(3).pow((l+1)/2 - k), Long.bitCount(a)+l-k-2);
			}
		}
		else
		{
			BinaryFraction upperBound = BinaryFraction.ZERO;
			for (int j = l; j <= 2*k; j++)
			{
				upperBound = upperBound.add(new BinaryFraction(singleTermBound(a,k,j),j));
			}
			return upperBound.add(rawTrailingBound(a,k,2*k+1));
		}
	}
	
	
	/**
	 * Upper bound to
	 * \sum_{j=l}^\infty G(A, k, j) 2^{-j}
	 * but summing over B's, with B \subset[0,h] satisfying
	 * B \cap [0,k] = A and [k+1, h] \subset B
	 */
	public static BinaryFraction smartTrailingBound(long a, int k, int l)
	{
		BinaryFraction upperBound = BinaryFraction.ZERO;
		int h = Parameters.h(k);
		assert k < h && h < l;
		for (long x = 0; x <= allOnes[h-k-1]; x++)
		{
			long b = a | (x << (k+1));
			if (containsRange(setAdd(b,b,h), k+1, h))
			{
				upperBound = upperBound.add(rawTrailingBound(b,h,l));
			}
		}
		return upperBound;
	}
	
	
	
}

